On Solving Quantified Bit-Vectors using Invertibility Conditions

We present a novel approach for solving quantified bit-vector formulas in Satisfiability Modulo Theories (SMT) based on computing symbolic inverses of bit-vector operators. We derive conditions that precisely characterize when bit-vector constraints are invertible for a representative set of bit-vector operators commonly supported by SMT solvers. We utilize syntax-guided synthesis techniques to aid in establishing these conditions and verify them independently by using several SMT solvers. We show that invertibility conditions can be embedded into quantifier instantiations using Hilbert choice expressions, and give experimental evidence that a counterexample-guided approach for quantifier instantiation utilizing these techniques leads to performance improvements with respect to state-of-the-art solvers for quantified bit-vector constraints.

==> plot/genplots.sh <==
#! /bin/bash

Rscript scatter_plot_legend_top2.r ../data/results-cav18-data.csv 12 cegqi_m 18 cegqi_b
Rscript scatter_plot_legend_top2.r ../data/results-cav18-data.csv 12 cegqi_m 16 cegqi_s
Rscript scatter_plot_legend_top2.r ../data/results-cav18-data.csv 12 cegqi_m 14 cegqi_k



==> plot/scatter_plot_legend_top2.r <==
library(tools)
args <- commandArgs(trailingOnly = TRUE)
fname_data <- args[1]
xcol <- as.integer(args[2])
xlabel <- args[3]
ycol <- as.integer(args[4])
ylabel <- args[5]
fname = file_path_sans_ext(basename(fname_data))
fname_pdf=paste("pdf/scatter_plot_", fname, "-", xlabel, "-vs-", ylabel, ".pdf",sep="")
pdf(fname_pdf)
par(cex=1.2)
data=read.csv(fname_data,sep=",",head=F,comment.char="#")
x=ifelse(data[,xcol] == 0, 0.01, data[,xcol])
y=ifelse(data[,ycol] == 0, 0.01, data[,ycol])
lim=c(0.01,max(x))
plot(x,y,log="xy",xlim=lim,ylim=lim,pch=4,
         ylab=paste(ylabel," Runtime [s]"),
         xlab=paste(xlabel," Runtime [s]"),
         xaxt="n",yaxt="n",
         col=ifelse(x/y >= 10 & x/y < 100, "chartreuse4",
             ifelse(x/y >= 100 & x/y < 1000, "deepskyblue3",
             ifelse(x/y >= 1000, "firebrick", "black"))))
ticks = seq(-2, 3)
labels = sapply(ticks, function(i) as.expression(10^i))
axis(1, at=c(0.01, 0.1, 1, 10, 100, 1000), labels=labels)
axis(2, at=c(0.01, 0.1, 1, 10, 100, 1000), labels=labels, las=1)


ltypes=c(2,3,4,5)
j=0
for (i in c(1,10,100,1000))
    {
      f2=function(x)x/i
      curve(f2,0.00001,10000,add=T,lty=ltypes[j])
      j=j+1
    }
leg10=sprintf("10x faster (%d)", sum(ifelse(x/y >= 10 & x/y < 100, 1, 0)))
leg100=sprintf("100x faster (%d)", sum(ifelse(x/y >= 100 & x/y < 1000, 1, 0)))
leg1000=sprintf("1000x faster (%d)", sum(ifelse(x/y >= 1000, 1, 0)))
par(xpd=TRUE)
legend(x="topleft",
       inset=c(-0.17,-0.13),
       legend=c(leg10,leg100,leg1000),
       lty=c(ltypes[1],ltypes[2],ltypes[3]),
       bty="n",
       text.col=c("chartreuse4","deepskyblue3","firebrick"),
       horiz=TRUE
      )

